Pandemic News: Facebook Pages of Mainstream News Media and the Coronavirus Crisis -- A Computational Content Analysis

The unfolding of the COVID-19 pandemic has been an unprecedented challenge for news media around the globe. While journalism is meant to process yet unknown events by design, the dynamically evolving situation affected all aspects of life in such profound ways that even the routines of crisis reporting seemed to be insufficient. Critics noted tendencies to horse-race reporting and uncritical coverage, with journalism being too close to official statements and too affirmative of political decisions. However, empirical data on the performance of journalistic news media during the crisis has been lacking thus far. The current study analyzes the Facebook messages of journalistic news media during the early Coronavirus crisis, based on a large German data set from January to March 2020. Using computational content analysis methods, reach and interactions, topical structure, relevant actors, negativity of messages, as well as the coverage of fabricated news and conspiracy theories were examined. The topical structure of the near-time Facebook coverage changed during various stages of the crisis, with just partial support for the claims of critics. The initial stages were somewhat lacking in topical breadth, but later stages offered a broad range of coverage on Corona-related issues and societal concerns. Further, journalistic media covered fake news and conspiracy theories during the crisis, but they consistently contextualized them as what they were and debunked the false claims circulating in public. While some criticism regarding the performance of journalism during the crisis received mild empirical support, the analysis did not find overwhelming signs of systemic dysfunctionalities. Overall, journalistic media did not default to a uniform reaction nor to sprawling, information-poor pandemic news, but they responded with a multi-perspective coverage of the crisis.

==> anc/sample_full_media_list.csv <==
Page;Media Type ;Page likes ;Number of posts 
Bild;Mainstream news media;2526086;3610
DER SPIEGEL;Mainstream news media;1875884;2927
WELT;Mainstream news media;1027857;1551
ZEIT ONLINE;Mainstream news media;870939;3784
FOCUS Online;Mainstream news media;851492;3702
Süddeutsche Zeitung;Mainstream news media;764502;1957
stern;Mainstream news media;755071;2790
Gut für Mich;Mainstream news media;622002;196
FAZ.NET - Frankfurter Allgemeine Zeitung;Mainstream news media;550219;3192
VICE auf Deutsch;Mainstream news media;507902;255
taz;Mainstream news media;294911;1338
Berliner Morgenpost;Mainstream news media;269490;1652
inFranken.de;Mainstream news media;250216;2082
EXPRESS;Mainstream news media;246412;891
Handelsblatt;Mainstream news media;244375;1594
bento;Mainstream news media;241925;162
Berliner Zeitung;Mainstream news media;204735;1492
Hamburger Morgenpost;Mainstream news media;185656;1863
RP ONLINE;Mainstream news media;169343;1471
Tagesspiegel;Mainstream news media;155619;2181
KSTA;Mainstream news media;154082;2224
WirtschaftsWoche;Mainstream news media;153070;429
WAZ;Mainstream news media;137054;2006
B.Z.;Mainstream news media;133022;2357
Mitteldeutsche Zeitung;Mainstream news media;127650;1562
Hamburger Abendblatt;Mainstream news media;125722;1497
manager magazin;Mainstream news media;123591;221
Augsburger Allgemeine;Mainstream news media;115373;1600
stuttgarter-nachrichten.de;Mainstream news media;110753;2565
Freie Presse;Mainstream news media;109650;1215
LVZ Leipziger Volkszeitung;Mainstream news media;109429;2968
Hannoversche Allgemeine Zeitung / HAZ;Mainstream news media;106830;2806
Passauer Neue Presse - PNP;Mainstream news media;106568;1632
Ostsee-Zeitung;Mainstream news media;102185;2805
stuttgarter-zeitung.de;Mainstream news media;100970;2049
HNA;Mainstream news media;94797;1018
Frankfurter Rundschau;Mainstream news media;94193;858
Badische Zeitung;Mainstream news media;93945;1054
noz.de;Mainstream news media;88666;1107
news.de;Mainstream news media;81993;168
Westfälische Nachrichten;Mainstream news media;80432;925
Heilbronner Stimme;Mainstream news media;79130;604
Sächsische.de;Mainstream news media;77223;1369
Berliner Kurier;Mainstream news media;75628;1188
TA Thüringer Allgemeine;Mainstream news media;74820;27
DIE RHEINPFALZ;Mainstream news media;71988;1559
WESER-KURIER;Mainstream news media;68771;872
Nordkurier;Mainstream news media;67821;1718
Ruhr Nachrichten;Mainstream news media;66634;792
Neue Westfälische;Mainstream news media;65027;889
Allgemeine Zeitung;Mainstream news media;64416;1083
NWZonline;Mainstream news media;64200;760
svz.de - Nachrichten aus Mecklenburg-Vorpommern;Mainstream news media;64024;1023
Abendzeitung München;Mainstream news media;62812;343
Heidelberg24;Mainstream news media;61105;468
tz München;Mainstream news media;59960;611
Schwäbische;Mainstream news media;57727;772
Rhein-Zeitung;Mainstream news media;55741;382
Schwarzwälder Bote;Mainstream news media;50221;494
swp.de;Mainstream news media;50107;777
MAZonline / Märkische Allgemeine;Mainstream news media;49576;2125
Braunschweiger Zeitung;Mainstream news media;49302;1045
FNP - Frankfurter Neue Presse;Mainstream news media;47494;680
WA;Mainstream news media;45597;1010
nordbayern.de;Mainstream news media;45574;1455
Main-Post;Mainstream news media;44896;392
donaukurier;Mainstream news media;41135;944
Aachener Zeitung;Mainstream news media;37517;515
Märkische Onlinezeitung MOZ.de;Mainstream news media;36226;812
kreiszeitung.de;Mainstream news media;35362;646
SÜDKURIER;Mainstream news media;33825;228
Lausitzer Rundschau;Mainstream news media;27149;619
WZ - Westdeutsche Zeitung;Mainstream news media;21778;684
NRZ;Mainstream news media;12984;603
watson.de;Mainstream news media;11675;55
Flensburger Tageblatt;Mainstream news media;11632;348
Münchner Merkur - München;Mainstream news media;10793;1
OVB Heimatzeitungen;Mainstream news media;9752;351
RT Deutsch;Alternative news media;417679;2622
JUNGE FREIHEIT;Alternative news media;133911;629
NachDenkSeiten;Alternative news media;96987;339
Deutsche Wirtschafts Nachrichten;Alternative news media;96406;887
COMPACT-Magazin;Alternative news media;93891;532
Cicero;Mainstream news media;75834;432
junge Welt;Alternative news media;71679;1071
Wochenblick;Alternative news media;65256;542
neues deutschland;Alternative news media;64143;574
unzensuriert.at;Alternative news media;60005;642
ZAROnews Presse & PR;Alternative news media;54371;267
Tichys Einblick;Alternative news media;48671;894
watergate.tv;Alternative news media;47383;200
Die Achse des Guten;Alternative news media;42032;879
Journalistenwatch.com;Alternative news media;33188;583
Alles Schall und Rauch;Alternative news media;26392;48
Sputnik Deutschland;Alternative news media;21431;1243
Deutsche Stimme;Alternative news media;11758;83
Free21;Alternative news media;11668;23
ZUERST! – Deutsches Nachrichtenmagazin;Alternative news media;11006;68
eigentümlich frei;Alternative news media;10609;323
Philosophia perennis;Alternative news media;9389;471
PRAVDA TV - Live The Rebellion;Alternative news media;9029;518
Freie Welt;Alternative news media;7206;392
Verlag Antaios;Alternative news media;5771;17
Sezession;Alternative news media;4932;30
MMnews;Alternative news media;4512;539
DieUnbestechlichen.com;Alternative news media;4180;183
Wir Sind Eins;Alternative news media;3333;38
Wahrheitspresse;Alternative news media;2793;36
Deutsche Mittelstands Nachrichten;Alternative news media;2558;51
Kritische Wissenschaft - critical science;Alternative news media;2310;209
Andreas Unterberger;Alternative news media;1914;123
Gugramediaverlag;Alternative news media;1004;7
ExtremNews;Alternative news media;874;2
Politaia.org;Alternative news media;705;142
Mimikama;Fact-checking site;219,256;1264
CORRECTIV;Fact-checking site;42,857;91
